Infrared imaging and polarimetric observations of the pulsar wind nebula in SNR G21.5-0.9

We present infrared observations of the supernova remnant G21.5-0.9 with the Very Large Telescope, the Canada-France-Hawaii Telescope and the Spitzer Space Telescope. Using the VLT/ISAAC camera equipped with a narrow-band [FeII] 1.64um filter the entire pulsar wind nebula in SNR G21.5-0.9 was imaged. This led to detection of iron line-emitting material in the shape of a broken ring-like structure following the nebula's edge. The detected emission is limb-brightened. We also detect the compact nebula surrounding PSR J1833-1034, both through imaging with the CFHT/AOB-KIR instrument (K' band) and the IRAC camera (all bands) and also through polarimetric observations performed with VLT/ISAAC (Ks band). The emission from the compact nebula is highly polarised with an average value of the linear polarisation fraction $P_{L}^{avg} \simeq 0.47$, and the swing of the electric vector across the nebula can be observed. The infrared spectrum of the compact nebula can be described as a power law of index $\alpha_{IR} = 0.7 \pm 0.3$, and suggests that the spectrum flattens between the infrared and X-ray bands.

==> runTex.sh <==
#!/bin/bash

latex  zajczyk_etal_accepted_apr2012.tex
bibtex zajczyk_etal_accepted_apr2012

latex zajczyk_etal_accepted_apr2012.tex
latex zajczyk_etal_accepted_apr2012.tex

dvips zajczyk_etal_accepted_apr2012.dvi
ps2pdf zajczyk_etal_accepted_apr2012.ps
#gv zajczyk_etal_accepted_apr2012.ps&

#CLEAN DIRECTORY
#rm *.log
#rm *.aux
#rm *.obj
#rm *.out
#rm *.bbl
#rm *.blg
#rm *.dvi
rm *~

